The gravitational mass of Proxima Centauri measured with SPHERE from a microlensing event

Proxima Centauri, our closest stellar neighbour, is a low-mass M5 dwarf orbiting in a triple system. An Earth-mass planet with an 11 day period has been discovered around this star. The star's mass has been estimated only indirectly using a mass-luminosity relation, meaning that large uncertainties affect our knowledge of its properties. To refine the mass estimate, an independent method has been proposed: gravitational microlensing. By taking advantage of the close passage of Proxima Cen in front of two background stars, it is possible to measure the astrometric shift caused by the microlensing effect due to these close encounters and estimate the gravitational mass of the lens (Proxima Cen). Microlensing events occurred in 2014 and 2016 with impact parameters, the closest approach of Proxima Cen to the background star, of 1\farcs6 $\pm$ 0\farcs1 and 0\farcs5 $\pm$ 0\farcs1, respectively. Accurate measurements of the positions of the background stars during the last two years have been obtained with HST/WFC3, and with VLT/SPHERE from the ground. The SPHERE campaign started on March 2015, and continued for more than two years, covering 9 epochs. The parameters of Proxima Centauri's motion on the sky, along with the pixel scale, true North, and centering of the instrument detector were readjusted for each epoch using the background stars visible in the IRDIS field of view. The experiment has been successful and the astrometric shift caused by the microlensing effect has been measured for the second event in 2016. We used this measurement to derive a mass of 0.150$^{\textrm{+}0.062}_{-0.051}$ (an error of $\sim$ 40\%) \MSun for Proxima Centauri acting as a lens. This is the first and the only currently possible measurement of the gravitational mass of Proxima Centauri.

==> proxima_corr.py <==
#!/usr/bin/python
# -*- coding: latin-1 -*-
import emcee
from cdecimal import Decimal
from astropy.io import ascii
import sys
import novas
import math
import numpy as np
import idlsave
import corner
import triangle
import matplotlib 
import matplotlib.pyplot as plt
get_ipython().magic('matplotlib osx')
plt.rcParams['font.size']=10
from astropy.coordinates import SkyCoord
from astropy.coordinates import GeocentricTrueEcliptic
from astroquery.vizier import Vizier
from astropy.time import Time
import astropy.units as u
from astropy import wcs
from astropy.io import fits
from novas import compat as novas
from novas.compat import eph_manager
from matplotlib.legend_handler import HandlerLine2D

file0 = idlsave.read('Prox_2015-03-31.sav')
file1 = idlsave.read('Prox_2016-01-19.sav')
file2 = idlsave.read('Prox_2016-02-18.sav')
file3 = idlsave.read('Prox_2016-03-01.sav')
file4 = idlsave.read('Prox_2016-03-28.sav')
file5 = idlsave.read('Prox_2016-04-16.sav')
file6 = idlsave.read('Prox_2016-07-21.sav')

fileifs2 = idlsave.read('posstar_IFS_2016-03-01.sav')
fileifs1 = idlsave.read('posstar_IFS_2016-02-18.sav')
fileifs0 = idlsave.read('posstar_IFS_2016-01-19.sav')

x1_ifs = np.float64(fileifs0.vtpos[0])
y1_ifs = np.float64(fileifs0.vtpos[1])
f1_ifs = np.float64(fileifs0.vtpos[2])
x2_ifs = np.float64(fileifs1.vtpos[0])
y2_ifs = np.float64(fileifs1.vtpos[1])
f2_ifs = np.float64(fileifs1.vtpos[2])
x3_ifs = np.float64(fileifs2.vtpos[0])
y3_ifs = np.float64(fileifs2.vtpos[1])
f3_ifs = np.float64(fileifs2.vtpos[2])

x0 = np.float64(file0.final[:,0])
y0 = np.float64(file0.final[:,1])
f0 = np.float64(file0.final[:,2])
ra0 = np.float64(file0.final[:,3])
dec0 = np.float64(file0.final[:,4])
x1 = np.float64(file1.final[:,0])
y1 = np.float64(file1.final[:,1])
f1 = np.float64(file1.final[:,2])
ra1 = np.float64(file1.final[:,3])
dec1 = np.float64(file1.final[:,4])
x2 = np.float64(file2.final[:,0])
y2 = np.float64(file2.final[:,1])
f2 = np.float64(file2.final[:,2])
ra2 = np.float64(file2.final[:,3])
dec2 = np.float64(file2.final[:,4])
x3 = np.float64(file3.final[:,0])
y3 = np.float64(file3.final[:,1])
f3 = np.float64(file3.final[:,2])
ra3 = np.float64(file3.final[:,3])
dec3 = np.float64(file3.final[:,4])
x4 = np.float64(file4.final[:,0])
y4 = np.float64(file4.final[:,1])
f4 = np.float64(file4.final[:,2])
ra4 = np.float64(file4.final[:,3])
dec4 = np.float64(file4.final[:,4])
x5 = np.float64(file5.final[:,0])
y5 = np.float64(file5.final[:,1])
f5 = np.float64(file5.final[:,2])
ra5 = np.float64(file5.final[:,3])
dec5 = np.float64(file5.final[:,4])
x6 = np.float64(file6.final[:,0])
y6 = np.float64(file6.final[:,1])
f6 = np.float64(file6.final[:,2])
ra6 = np.float64(file6.final[:,3])
dec6 = np.float64(file6.final[:,4])

scale = 0.01225 #* u.arcsec
scale_ifs = 0.00746


shift_x = np.array([   0.    , -220.641 , -247.7923, -263.3476, -304.5277, -338.0758])
shift_y = np.array([  0.     , -94.4288 , -75.6251 ,  24.69563,  11.92856,   4.7215 ])
epoch = np.array([2457112.65695149, 2457406.894859, 2457436.894929, 2457448.922029, 2457475.818640, 2457494.763936, 2457590.48576])

ra_t = np.float64(14.4952634805555556)   #217.42993256838258   #check the 2000 value
dec_t = np.float64(-62.67948975)  # -62.678972837611035
mu_ra_t = -3775.75  # * u.marcsec
mu_dec_t = 765.54  # * u.marcsec
pi_t = 768.13 #* u.marcsec

ra_s2 = 14.4928522222
dec_s2 = -62.6763638889
 
star0 = SkyCoord(15.*ra_t*u.deg,dec_t*u.deg)
jd_start, jd_end, number = eph_manager.ephem_open()

acc = 1 
cat = novas.make_cat_entry('Proxima','x',1,ra_t,dec_t,mu_ra_t,mu_dec_t ,pi_t ,-22.40)
#cat_source = novas.make_cat_entry('source2','x',ra_s2,dec_s2,0.,0.,0.,-22.)
nmonths = 40
nstep = np.int(nmonths)

epoch_start = epoch[0]         #2457000
pos_fine = []
pos_fine_x_temp = []
pos_fine_y_temp = []
for i in range(0,nstep):
    acc = 1
    cat = novas.make_cat_entry ('Proxima','x',1,ra_t,dec_t,mu_ra_t,mu_dec_t ,pi_t ,-22.40)
    pos_fine.append(novas.astro_star(epoch_start+i*15,cat,1))
    #degfine = pos_fine[i][1]*u.deg
    pos_fine_x_temp.append(pos_fine[i][0])
    pos_fine_y_temp.append(pos_fine[i][1])

pos_fine_x = np.asarray(pos_fine_x_temp)
pos_fine_y = np.asarray(pos_fine_y_temp)

pos0 = np.float64(novas.astro_star(epoch[0], cat,1))
pos1 = np.float64(novas.astro_star(epoch[1], cat,1))
pos2 = np.float64(novas.astro_star(epoch[2], cat,1))
pos3 = np.float64(novas.astro_star(epoch[3], cat,1))
pos4 = np.float64(novas.astro_star(epoch[4], cat,1))
pos5 = np.float64(novas.astro_star(epoch[5], cat,1))
pos6 = np.float64(novas.astro_star(epoch[6], cat,1))

# print 15*(pos1[0]-ra_s2)*3600.-scale*x1[24]
# print (pos1[1]-dec_s2)*3600.+scale*y1[24]

# fig7 = plt.figure()
# plt.plot(x0,y0, 'ro',label='epoch0')
# plt.plot(x1,y1,'bo',label='epoch1')
# plt.plot(x2,y2,'go',label='epoch2')
# plt.plot(x3,y3,'r^',label='epoch3')
# plt.plot(x4,y4,'b^',label='epoch4')
# plt.plot(x5,y5,'g^',label='epoch5')
# plt.plot(x6,y6,'rs',label='epoch6')
# plt.plot(0.,0.,'*',label='Proxima',markersize=15)
# plt.plot(np.cos(star0.dec.to(u.rad))*(pos_fine_x-pos_fine_x[0])/scale*3600*15+x0[5],-(pos_fine_y-pos_fine_y[0])/scale*3600+y0[5],label='Source2')
#     #np.cos(star0.dec.to(u.rad))*(pos_fine_x-pos_fine_x[0])/scale*3600*15-62.9,-(pos_fine_y-pos_fine_y[0])/scale*3600+274.7, np.cos(star0.dec.to(u.rad))*15*(pos1[0]-pos_fine_x[0])/scale*3600-62.9,(-pos1[1]+pos_fine_y[0])/scale*3600+274.7, np.cos(star0.dec.to(u.rad))*15*(pos2[0]-pos_fine_x[0])/scale*3600-62.9,(-pos2[1]+pos_fine_y[0])/scale*3600+274.7 ,'bs',np.cos(star0.dec.to(u.rad))*15*(pos3[0]-pos_fine_x[0])/scale*3600-62.9,(-pos3[1]+pos_fine_y[0])/scale*3600+274.7,'bs',np.cos(star0.dec.to(u.rad))*15*(pos4[0]-pos_fine_x[0])/scale*3600-62.9,(-pos4[1]+pos_fine_y[0])/scale*3600+274.7, 'bs', np.cos(star0.dec.to(u.rad))*15*(pos5[0]-pos_fine_x[0])/scale*3600-62.9,(-pos5[1]+pos_fine_y[0])/scale*3600+274.7, 'bs', np.cos(star0.dec.to(u.rad))*15*(pos6[0]-pos_fine_x[0])/scale*3600-62.9,(-pos6[1]+pos_fine_y[0])/scale*3600+274.7, 'bs',   )
# plt.legend(prop={'size':9},numpoints=1)
# plt.xlabel('x (pixel)')
# plt.ylabel('y (pixel)')
# plt.show()
# fig7.savefig("positions.pdf")

proxdec0 = (pos0[1]*u.deg)
proxdec1 = (pos1[1]*u.deg)
proxdec2 = (pos2[1]*u.deg)
proxdec3 = (pos3[1]*u.deg)
proxdec4 = (pos4[1]*u.deg)
proxdec5 = (pos5[1]*u.deg)
proxdec6 = (pos6[1]*u.deg)

nstep = len(x0)
for i in range(0,nstep):
    ra0[i] = pos0[0]-x0[i]*scale/(15.*3600.*np.cos(proxdec0.to(u.rad)))
    dec0[i] = pos0[1]+y0[i]*scale/3600.

nstep = len(x1)
for i in range(0,nstep):
    ra1[i] = pos1[0]-x1[i]*scale/(15.*3600.*np.cos(proxdec1.to(u.rad)))
    dec1[i] = pos1[1]+y1[i]*scale/3600.

nstep = len(x2)
for i in range(0,nstep):
    ra2[i] = pos2[0]-x2[i]*scale/(15.*3600.*np.cos(proxdec2.to(u.rad)))
    dec2[i] = pos2[1]+y2[i]*scale/3600.

nstep = len(x3)
for i in range(0,nstep):
    ra3[i] = pos3[0]-x3[i]*scale/(15.*3600.*np.cos(proxdec3.to(u.rad)))
    dec3[i] = pos3[1]+y3[i]*scale/3600.

nstep = len(x4)
for i in range(0,nstep):
    ra4[i] = pos4[0]-x4[i]*scale/(15.*3600.*np.cos(proxdec4.to(u.rad)))
    dec4[i] = pos4[1]+y4[i]*scale/3600.

nstep = len(x5)
for i in range(0,nstep):
    ra5[i] = pos5[0]-x5[i]*scale/(15.*3600.*np.cos(proxdec5.to(u.rad)))
    dec5[i] = pos5[1]+y5[i]*scale/3600.

nstep = len(x6)
for i in range(0,nstep):
    ra6[i] = pos6[0]-x6[i]*scale/(15.*3600.*np.cos(proxdec6.to(u.rad)))
    dec6[i] = pos6[1]+y6[i]*scale/3600.


#fig9 = plt.figure()
#plt.plot(ra0[5],dec0[5],'bs',ra1[24],dec1[24],'bs',ra2[23],dec2[23],'bs',ra3[33],dec3[33],'bs',ra4[30],dec4[30],'bs',ra5[40],dec5[40],'bs',ra6[0],dec6[0],'bs')
#plt.show()
#fig9.savefig("stellina.pdf")

fig9 = plt.figure()
plt.plot(ra0[5],dec0[5], 'ro',label='epoch0')
plt.plot(ra1[24],dec1[24],'bo',label='epoch1')
plt.plot(ra2[23],dec2[23],'go',label='epoch2')
plt.plot(ra3[33],dec3[33],'r^',label='epoch3')
plt.plot(ra4[30],dec4[30],'b^',label='epoch4')
plt.plot(ra5[40],dec5[40],'g^',label='epoch5')
plt.plot(ra6[0],dec6[0],'rs',label='epoch6')
plt.legend(prop={'size':9},numpoints=1)
plt.xlabel('RA')
plt.ylabel('Dec')
plt.show()
fig9.savefig("stellina.pdf")

print np.float64(((ra0[5]-ra_s2)*15.*3600.)**2.+((dec0[5]-dec_s2)*3600.)**2.)**0.5
print np.float64(((ra1[24]-ra_s2)*15.*3600.)**2.+((dec1[24]-dec_s2)*3600.)**2.)**0.5
print np.float64(((ra2[23]-ra_s2)*15.*3600.)**2.+((dec2[23]-dec_s2)*3600.)**2.)**0.5
print np.float64(((ra3[33]-ra_s2)*15.*3600.)**2.+((dec3[33]-dec_s2)*3600.)**2.)**0.5
print np.float64(((ra4[30]-ra_s2)*15.*3600.)**2.+((dec4[30]-dec_s2)*3600.)**2.)**0.5
print np.float64(((ra5[40]-ra_s2)*15.*3600.)**2.+((dec5[40]-dec_s2)*3600.)**2.)**0.5
print np.float64(((ra6[0]-ra_s2)*15.*3600.)**2.+((dec6[0]-dec_s2)*3600.)**2.)**0.5

print 'dino,', x1[24]*scale
print x1_ifs*scale_ifs
print y1[24]*scale
print y1_ifs*scale_ifs

print x2[23]*scale
print x2_ifs*scale_ifs
print y2[23]*scale
print y2_ifs*scale_ifs

print x3[33]*scale
print x3_ifs*scale_ifs
print y3[33]*scale
print y3_ifs*scale_ifs



c0=SkyCoord(15.*ra0*u.deg,dec0*u.deg)
c1=SkyCoord(15.*ra1*u.deg,dec1*u.deg)
c2=SkyCoord(15.*ra2*u.deg,dec2*u.deg)
c3=SkyCoord(15.*ra3*u.deg,dec3*u.deg)
c4=SkyCoord(15.*ra4*u.deg,dec4*u.deg)
c5=SkyCoord(15.*ra5*u.deg,dec5*u.deg)
c6=SkyCoord(15.*ra6*u.deg,dec6*u.deg)

idx0, d2d0, d3d = c0.match_to_catalog_3d(c1)
matches01 = c0[np.where(d2d0 < 0.1*u.arcsec)]
matches10 = c1[idx0[np.where(d2d0 < 0.1*u.arcsec)]]

idx1, d2d1, d3d = c1.match_to_catalog_3d(c2)
matches12 = c2[idx1[np.where(d2d1 < 0.1*u.arcsec)]]

idx2, d2d2, d3d = c2.match_to_catalog_3d(c3)
matches23 = c3[idx2[np.where(d2d2 < 0.1*u.arcsec)]]

idx3, d2d3, d3d = c3.match_to_catalog_3d(c4)
matches34 = c4[idx3[np.where(d2d3 < 0.1*u.arcsec)]]

idx4, d2d4, d3d = c4.match_to_catalog_3d(c5)
matches45 = c5[idx4[np.where(d2d4 < 0.1*u.arcsec)]]

idx5, d2d5, d3d = c5.match_to_catalog_3d(c6)
matches56 = c6[idx5[np.where(d2d5 < 0.1*u.arcsec)]]

x_epoch0 = np.array([pos0[0]])
y_epoch0 = np.array([pos0[1]])
y_err0 = np.array([1./20.])


newscale0 = 0.01225
newphi0 = 0.006
newphi0 = newphi0*u.deg

x0_p = x0[np.where(d2d0 < 0.1*u.arcsec)]*newscale0/(360.*3600./24.)
x1_p = x1[idx0[np.where(d2d0 < 0.1*u.arcsec)]]*newscale0/(360.*3600./24.)
y0_p = y0[np.where(d2d0 < 0.1*u.arcsec)]*newscale0/3600.
y1_p = y1[idx0[np.where(d2d0 < 0.1*u.arcsec)]]*newscale0/3600.

rho1 = (x1_p**2. + y1_p**2.)**0.5
phi1 = np.arctan2(y1_p,x1_p)
phi1 = phi1*u.rad
x1_b = rho1*np.cos(phi1+newphi0.to(u.rad))     
y1_b = rho1*np.sin(phi1+newphi0.to(u.rad))

x_epoch1 = pos0[0] - x0_p/np.cos(proxdec0.to(u.rad)) + x1_b/np.cos(proxdec1.to(u.rad))
y_epoch1 = pos0[1] + y0_p - y1_b
y_err1 = 1/f0[np.where(d2d0 < 0.1*u.arcsec)]

newscale1 = 0.01225
newphi1 = 0.0
newphi1 = newphi1*u.deg

x1_p = x1[np.where(d2d1 < 0.1*u.arcsec)]*newscale1/(360.*3600./24.)
x2_p = x2[idx1[np.where(d2d1 < 0.1*u.arcsec)]]*newscale1/(360.*3600./24.)
y1_p = y1[np.where(d2d1 < 0.1*u.arcsec)]*newscale1/3600.
y2_p = y2[idx1[np.where(d2d1 < 0.1*u.arcsec)]]*newscale1/3600.

rho2 = (x2_p**2. + y2_p**2.)**0.5
phi2 = np.arctan2(y2_p,x2_p)
phi2 = phi2*u.rad
x2_b = rho2*np.cos(phi2+newphi1.to(u.rad))     
y2_b = rho2*np.sin(phi2+newphi1.to(u.rad))

x_epoch2 = pos1[0] - x1_p/np.cos(proxdec1.to(u.rad)) + x2_b/np.cos(proxdec2.to(u.rad))
y_epoch2 = pos1[1] + y1_p - y2_b
y_err2 = 1/f1[np.where(d2d1 < 0.1*u.arcsec)]

newscale2 = 0.012251
newphi2 = 0.0059
newphi2 = newphi2*u.deg

x2_p = x2[np.where(d2d2 < 0.1*u.arcsec)]*newscale2/(360.*3600./24.)
x3_p = x3[idx2[np.where(d2d2 < 0.1*u.arcsec)]]*newscale2/(360.*3600./24.)
y2_p = y2[np.where(d2d2 < 0.1*u.arcsec)]*newscale2/3600.
y3_p = y3[idx2[np.where(d2d2 < 0.1*u.arcsec)]]*newscale2/3600.

rho3 = (x3_p**2. + y3_p**2.)**0.5
phi3 = np.arctan2(y3_p,x3_p)
phi3 = phi3*u.rad
x3_b = rho3*np.cos(phi3+newphi2.to(u.rad))     
y3_b = rho3*np.sin(phi3+newphi2.to(u.rad))

x_epoch3 = pos2[0] - x2_p/np.cos(proxdec2.to(u.rad)) + x3_b/np.cos(proxdec3.to(u.rad))
y_epoch3 = pos2[1] + y2_p - y3_b
y_err3 = 1/f2[np.where(d2d2 < 0.1*u.arcsec)]


newscale3 = 0.01225
newphi3 = 0.0
newphi3 = newphi3*u.deg

x3_p = x3[np.where(d2d3 < 0.1*u.arcsec)]*newscale3/(360.*3600./24.)
x4_p = x4[idx3[np.where(d2d3 < 0.1*u.arcsec)]]*newscale3/(360.*3600./24.)
y3_p = y3[np.where(d2d3 < 0.1*u.arcsec)]*newscale3/3600.
y4_p = y4[idx3[np.where(d2d3 < 0.1*u.arcsec)]]*newscale3/3600.

rho4 = (x4_p**2. + y4_p**2.)**0.5
phi4 = np.arctan2(y4_p,x4_p)
phi4 = phi4*u.rad
x4_b = rho4*np.cos(phi4+newphi3.to(u.rad))     
y4_b = rho4*np.sin(phi4+newphi3.to(u.rad))

x_epoch4 = pos3[0] - x3_p/np.cos(proxdec3.to(u.rad)) + x4_b/np.cos(proxdec4.to(u.rad))
y_epoch4 = pos3[1] + y3_p - y4_b
y_err4 = 1/f3[np.where(d2d3 < 0.1*u.arcsec)]

newscale4 = 0.01225
newphi4 = 0.0
newphi4 = newphi4*u.deg

x4_p = x4[np.where(d2d4 < 0.1*u.arcsec)]*newscale4/(360.*3600./24.)
x5_p = x5[idx4[np.where(d2d4 < 0.1*u.arcsec)]]*newscale4/(360.*3600./24.)
y4_p = y4[np.where(d2d4 < 0.1*u.arcsec)]*newscale4/3600.
y5_p = y5[idx4[np.where(d2d4 < 0.1*u.arcsec)]]*newscale4/3600.

rho5 = (x5_p**2. + y5_p**2.)**0.5
phi5 = np.arctan2(y5_p,x5_p)
phi5 = phi5*u.rad
x5_b = rho5*np.cos(phi5+newphi4.to(u.rad))     
y5_b = rho5*np.sin(phi5+newphi4.to(u.rad))

x_epoch5 = pos4[0] - x4_p/np.cos(proxdec4.to(u.rad)) + x5_b/np.cos(proxdec5.to(u.rad))
y_epoch5 = pos4[1] + y4_p - y5_b
y_err5 = 1/f4[np.where(d2d4 < 0.1*u.arcsec)]


newscale5 = 0.01225
newphi5 = 0.0
newphi5 = newphi5*u.deg

x5_p = x5[np.where(d2d5 < 0.1*u.arcsec)]*newscale5/(360.*3600./24.)
x6_p = x6[idx5[np.where(d2d5 < 0.1*u.arcsec)]]*newscale5/(360.*3600./24.)
y5_p = y5[np.where(d2d5 < 0.1*u.arcsec)]*newscale5/3600.
y6_p = y6[idx5[np.where(d2d5 < 0.1*u.arcsec)]]*newscale5/3600.

rho6 = (x6_p**2. + y6_p**2.)**0.5
phi6 = np.arctan2(y6_p,x6_p)
phi6 = phi6*u.rad
x6_b = rho6*np.cos(phi6+newphi5.to(u.rad))     
y6_b = rho6*np.sin(phi6+newphi5.to(u.rad))

x_epoch6 = pos5[0] - x5_p/np.cos(proxdec5.to(u.rad)) + x6_b/np.cos(proxdec6.to(u.rad))
y_epoch6 = pos5[1] + y5_p - y6_b
y_err6 = 1/f5[np.where(d2d5 < 0.1*u.arcsec)]

ciao=plt.figure()
plt.plot(15.*x_epoch3,y_epoch3,'ro',15.*x_epoch2,y_epoch2,'bo',15.*pos3[0],pos3[1],'go',15.*pos2[0],pos2[1],'rs',15.*x_epoch6,y_epoch6,'ro',15.*x_epoch5,y_epoch5,'bo',15.*pos6[0],pos6[1],'go',15.*pos5[0],pos5[1],'rs', 15.*x_epoch4,y_epoch4,'ro',15.*x_epoch1,y_epoch1,'bo',15.*pos4[0],pos4[1],'go',15.*pos1[0],pos1[1],'rs',15.*x_epoch0,y_epoch0,'ro'   )
plt.show()


jul_2015 = 2457023.50000
post5 = novas.astro_star(jul_2015, cat,1)

### shift x0[(np.where((x1 != 0) & (x0 != 0)))]-x1[(np.where((x1 != 0) & (x0 != 0)))]

pos_x = np.concatenate((x_epoch0,np.array(x_epoch1),np.array(x_epoch2),np.array(x_epoch3),np.array(x_epoch4),np.array(x_epoch5),np.array(x_epoch6)),axis=0)
pos_y = np.concatenate((y_epoch0,np.array(y_epoch1),np.array(y_epoch2),np.array(y_epoch3),np.array(y_epoch4),np.array(y_epoch5),np.array(y_epoch6)),axis=0)
y_err = np.nan_to_num(np.concatenate((y_err0,y_err1,y_err2,y_err3,y_err4,y_err5,y_err6),axis=0))


fig8 = plt.figure()
plt.plot(ra0,dec0,'b*',label='epoch0')
plt.plot(ra1,dec1,'bo',label='epoch1')
plt.plot(ra2,dec2,'ro',label='epoch2')
plt.plot(ra3,dec3,'go',label='epoch3')
plt.plot(ra4,dec4,'go',label='epoch2')
plt.plot(ra5,dec5,'r^',label='epoch3')
plt.plot(ra6,dec6,'b^',label='epoch4')
plt.legend(prop={'size':9},numpoints=1)
plt.xlabel('RA')
plt.ylabel('Dec')
plt.show()
fig8.savefig("ra_dec_stars.pdf")

#Plot Ra e Dec (added by Dino on 06/12/2016)

xval=[1,2,3,4,5,6,7]
rastellina=[ra0[5],ra1[24],ra2[23],ra3[33],ra4[30],ra5[40],ra6[0]]
decstellina=[dec0[5],dec1[24],dec2[23],dec3[33],dec4[30],dec5[40],dec6[0]]
figtestra = plt.figure()
plt.plot(xval,rastellina)
figtestra.savefig("test_ra.pdf")
figtestdec = plt.figure()
plt.plot(xval,decstellina)
plt.show()
figtestdec.savefig("test_dec.pdf")

#sys.exit()

# model_xy0 = novas.astro_star(epoch[0], cat,1)
# model_xy1 = novas.astro_star(epoch[1], cat,1)
# model_xy2 = novas.astro_star(epoch[2], cat,1)
# model_xy3 = novas.astro_star(epoch[3], cat,1)
# model_xy4 = novas.astro_star(epoch[4], cat,1)
# model_xy5 = novas.astro_star(epoch[5], cat,1)
# model_xy6 = novas.astro_star(epoch[6], cat,1)
# model_x = np.concatenate([np.repeat(model_xy0[0],len(x_epoch0)),np.repeat(model_xy1[0],len(x_epoch1)),np.repeat(model_xy2[0],len(x_epoch2)),np.repeat(model_xy3[0],len(x_epoch3)),np.repeat(model_xy4[0],len(x_epoch4)),np.repeat(model_xy5[0],len(x_epoch5)),np.repeat(model_xy6[0],len(x_epoch6))])  
# model_y =  np.concatenate([np.repeat(model_xy0[1],len(x_epoch0)),np.repeat(model_xy1[1],len(x_epoch1)),np.repeat(model_xy2[1],len(x_epoch2)),np.repeat(model_xy3[1],len(x_epoch3)),np.repeat(model_xy4[1],len(x_epoch4)),np.repeat(model_xy5[1],len(x_epoch5)),np.repeat(model_xy6[1],len(x_epoch6))])
# Model_test = ((model_x-pos_x)**2 + (model_y-pos_y)**2)**0.5
# lp_test = -0.5*(np.sum( ((Model_test)/y_err)**2. ))

# NACO DATE 2008-07-02 at 23:52:10
jd_tt = novas.julian_date(2008, 07, 2, 23.9)
pos_naco = novas.astro_star(jd_tt, cat,1)
#Print pos_naco[0]-(12.10)/(3600*360/24)
#print pos_naco[1]-(2.04)/(3600)

ndim = 5
nwalkers = 100

dec_d = -80
dec_u = -50
ra_d = 5
ra_u = 20
mu_dec_d = 350
mu_dec_u = 980
mu_ra_d = -6790
mu_ra_u = -1650
pi_d = 100
pi_u = 1000
px_d = 12
px_u =13


dec_ran = np.random.uniform(dec_d, dec_u, nwalkers)
ra_ran = np.random.uniform(ra_d, ra_u, nwalkers)
mu_dec_ran = np.random.uniform(mu_dec_d, mu_dec_u, nwalkers)
mu_ra_ran = np.random.uniform(mu_ra_d, mu_ra_u, nwalkers)
pi_ran = np.random.uniform(pi_d, pi_u, nwalkers)
#p0 = [[ra_ran[i],dec_ran[i],mu_dec_ran[i], mu_ra_ran[i], pi_ran[i]] for i in xrange(nwalkers)]

p0 = [[ra_t,dec_t,mu_dec_t, mu_ra_t, pi_t] + 1e1*np.random.randn(ndim) for i in xrange(nwalkers)]

#p0 = [[mu_dec_ran[i],mu_ra_ran[i]] for i in xrange(nwalkers)]

def lnprior(theta):
    ra,dec,mu_dec,mu_ra,pi = theta
    #mu_dec,mu_ra = theta
    if ra_d < ra < ra_u and dec_d < dec < dec_u and mu_dec_d < mu_dec < mu_dec_u and mu_ra_d < mu_ra < mu_ra_u and pi_d < pi < pi_u: #and px_d < px < px_up:
    #if mu_dec_d < mu_dec < mu_dec_u and mu_ra_d < mu_ra < mu_ra_u and pi_d < pi < pi_u:
        return 0.0
    return -np.inf

def lnprob(theta, pos_x, pos_y, y_err):
    lp = lnprior(theta)
    if not np.isfinite(lp):
        return -np.inf
    return lp + lnlike(theta, pos_x, pos_y, y_err)


def lnlike(theta, pos_x, pos_y, y_err):
    ra,dec,mu_dec,mu_ra,pi  = theta
    jd_start, jd_end, number = eph_manager.ephem_open()
    model_cat = novas.make_cat_entry ('Proxima','x',1,ra,dec,mu_ra,mu_dec,pi,-22.40)
    model_xy0 = novas.astro_star(epoch[0], model_cat,1)
    model_xy1 = novas.astro_star(epoch[1], model_cat,1)
    model_xy2 = novas.astro_star(epoch[2], model_cat,1)
    model_xy3 = novas.astro_star(epoch[3], model_cat,1)
    model_xy4 = novas.astro_star(epoch[4], model_cat,1)
    model_xy5 = novas.astro_star(epoch[5], model_cat,1)
    model_xy6 = novas.astro_star(epoch[6], model_cat,1)
    model_x = np.concatenate([np.repeat(model_xy0[0],len(x_epoch0)),np.repeat(model_xy1[0],len(x_epoch1)),np.repeat(model_xy2[0],len(x_epoch2)),np.repeat(model_xy3[0],len(x_epoch3)),np.repeat(model_xy4[0],len(x_epoch4)),np.repeat(model_xy5[0],len(x_epoch5)),np.repeat(model_xy6[0],len(x_epoch6))])  
    model_y =  np.concatenate([np.repeat(model_xy0[1],len(x_epoch0)),np.repeat(model_xy1[1],len(x_epoch1)),np.repeat(model_xy2[1],len(x_epoch2)),np.repeat(model_xy3[1],len(x_epoch3)),np.repeat(model_xy4[1],len(x_epoch4)),np.repeat(model_xy5[1],len(x_epoch5)),np.repeat(model_xy6[1],len(x_epoch6))])

    #print 'model_x'
    #print model_x-pos_x
    #print 'model_y'
    #print model_y-pos_y
    #sys.exit()
    
    Model = ((15.*(model_x-pos_x))**2 + (model_y-pos_y)**2)**0.5
    #print Model
    #lp = 0.5*(np.sum( ((Model)/y_err)**2. ))
    lp = np.sum((1)/(Model))
    #print mu_dec
    #print mu_ra
    #print 'lp'
    #print lp
    
    #lp = np.sum(1./Model)
    return lp


#fig1 = plt.figure()
#plt.plot(x_epoch0,y_epoch0,'go',x_epoch1,y_epoch1,'g^',x_epoch2,y_epoch2,'r^',x_epoch3,y_epoch3,'bs',x_epoch4,y_epoch4,'b^',pos_fine_x,pos_fine_y)
#plt.axis([14.4927,14.493,-62.6779,-62.6746])
#plt.gca().invert_xaxis()
#plt.show()

sampler = emcee.EnsembleSampler(nwalkers, ndim, lnprob, args=(pos_x, pos_y, y_err))
runs = 5000


sampler.run_mcmc(p0, runs)

N = 100
samples = sampler.flatchain
#
#fig = corner.corner(samples,labels = ["mu_dec", "mu_ra", "pi"])
# fig = corner.corner(samples, quantiles=(0.1587, 0.5, 0.8413), levels=(1-np.exp(-0.5), 1-np.exp(-2), 1-np.exp(-4.5)), show_titles=True, title_args={"fontsize": 5}, labels = ["ra","dec","mu_dec", "mu_ra", "pi"],truths=[ra_t,dec_t,mu_dec_t, mu_ra_t, pi_t])
# fig.savefig("triangle.png")

#from tempfile import TemporaryFile 
#outfile = TemporaryFile() 
np.save('samples.npy', sampler.chain)

#ascii.write(sampler.chain, 'samplerchains.dat')

# Plot the chains.
chainz = plt.figure(figsize = (15, 12))
for i in range(ndim):
	#plt.subplot(np.int(np.ceil(ndim*1.0/2)), np.int(np.ceil(ndim*1.0/4)), i+1)
	plt.plot(sampler.chain[:,:,i].T, '-', color='k', alpha=0.3)
chainz.savefig('chainz.png')
plt.show(block=False)

# Plotting the Posterior Distribution Function (PDF)
# Quantiles given here are plus/minus 1sigma. Levels are 1sigma (-0.5), 2sigma (-2) and 3sigma (-4.5) --> for nSigma contours cdf(x) = 1-np.exp(-0.5*(n)**2)


aux = sampler.chain[:,N:,:].reshape((-1,ndim))
#aux = samples[:, 100:, :].reshape((-1, ndim))
post_distr_fun = corner.corner(aux, quantiles=(0.1587, 0.5, 0.8413), levels=(1-np.exp(-0.5), 1-np.exp(-2), 1-np.exp(-4.5)), show_titles=True,title_fmt=".3f", title_args={"fontsize": 12}, \
	 plot_datapoints=False, fill_contours=True, smooth=1.0, bins=20, range=[(12, 17), (-65, -60), (740, 780), (-3820, -3750), (760, 770)],  
			labels = [r"$\alpha$", r"$\delta$", r"$\mu_{\delta}$", r"$\mu_{\alpha}$", r"$\pi$"],truths=[ra_t,dec_t,mu_dec_t, mu_ra_t, pi_t])
post_distr_fun.savefig('post.pdf')

#fig2 = plt.figure()
#plt.plot(pos0[0],pos0[1],'bo',pos1[0],pos1[1],'bo',pos2[0],pos2[1],'bo',pos3[0],pos3[1],'bo',pos4[0],pos4[1],'bo',pos_fine_x,pos_fine_y)
#plt.gca().invert_xaxis()
#plt.show()

